OpenMPL: An Open Source Layout Decomposer

Multiple patterning lithography has been widely adopted in advanced technology nodes of VLSI manufacturing. As a key step in the design flow, multiple patterning layout decomposition (MPLD) is critical to design closure. Due to the NP-hardness of the general decomposition problem, various efficient algorithms have been proposed with high quality solutions. However, with increasingly complicated design flow and peripheral processing steps, developing a high-quality layout decomposer becomes more and more difficult, slowing down the further advancement in this field. This paper presents OpenMPL [1], an open-source layout decomposition framework, with well-separated peripheral processing and the core solving steps. We demonstrate the flexibility of the framework with efficient implementations of various state-of-the-art algorithms, which enable us to reproduce most of the recent results on widely-recognized benchmarks. We believe OpenMPL can pave the road for developing layout decomposition engines and stimulate further researches on this problem.

==> figs/png2pdf.sh <==
#!

# ==== step 1: convert png to pdf
# ==== e.g., 1.png ==> 1.png.pdf
for i in *.png;
do
    sips -s format pdf  $i --out $i.pdf;
done

# ==== step 2: remove "png." in each pdf file
# ==== e.g., 1.png.pdf => 1.pdf
for file in *.pdf
do
    #echo mv "$file" "${file/png./}"
    mv "$file" "${file/png./}"
done



==> ref/gen.sh <==
#!

cp ${DROPBOX_DIR}/my-research/ref/Top.bib       .
cp ${DROPBOX_DIR}/my-research/ref/Top-sim.bib   .
cp ${DROPBOX_DIR}/my-research/ref/DFM.bib       .
cp ${DROPBOX_DIR}/my-research/ref/Cell.bib      .
cp ${DROPBOX_DIR}/my-research/ref/MPL.bib       .
cp ${DROPBOX_DIR}/my-research/ref/PD.bib        .
cp ${DROPBOX_DIR}/my-research/ref/Software.bib  .
cp ${DROPBOX_DIR}/my-research/ref/ALG.bib       .


